Per-Query Gating of LLM Rerankers for Multi-Hop Retrieval

LLM rerankers add of the order of \$0.2-0.3 per 1,000 queries and about a second of tail latency on top of a graph-augmented dense pipeline such as HippoRAG2, and on three multi-hop benchmarks they improve final-hop top-K coverage on seven of nine (dataset, K) cells, by up to +34.8 pp. We ask whether a learned per-query gate can skip the reranker where it will not help, using only features available before the LLM call (27 score and lexical statistics of the two retrieval lists plus a PCA of a small query embedding) with an executable fallback. Every choice, including the fallback and the threshold, is made inside the training fold and applied once to held-out queries, and harmful skips (the rerank would have found the target, the fallback did not) are reported next to the aggregate coverage. Across nine cells on 2WikiMultiHopQA, MuSiQue and HotpotQA the gate skips 51% of calls at an average held-out LastHop@K cost of 1.2 pp; four cells meet a pre-registered 1 pp rule, harmful skips occur in eight (190 harmful against 136 beneficial), and a random gate at the same skip rate loses 2 to 11 pp on the high-lift cells. A second rule sets each cell's threshold from a pre-specified budget on the expected harmful-skip rate over Platt-calibrated harm probabilities (ECE 0.025 after calibration, 0.094 before): at a 1 pp budget the gate skips 42% at -0.8 pp with 66 harmful skips and six cells within 1 pp, but realised harm exceeds the promise in six cells (mean 1.45 vs 0.83 pp), a selection optimism we quantify; a 0.5 pp budget realises about 1 pp. The harm probabilities are calibrated but barely discriminative (AUC 0.16 to 0.70). An earlier version reported 73% "lossless" savings; that figure rested on an oracle fallback and a wrong MuSiQue target, and we document both.

==> anc/README.txt <==
Ancillary files for "Per-Query Gating of LLM Rerankers for Multi-Hop Retrieval" (v2, 2026-09-18).

nested_gate_eval.py        the nested evaluation: outer 5-fold, every choice made inside the training fold by inner
                           5-fold selection; v2 adds the loss-budget rule (harm label, Platt-calibrated inner
                           out-of-fold probabilities, largest skip set within an expected-harm budget of 0.5 / 1.0 / 2.0 pp)
                           scored on the same held-out folds. The coverage-rule numbers reproduce v1 exactly.
make_tables.py             writes every table, the heatmap, the reliability figure and summary.json from the result files.
train_production_policy.py the deployed policy: the same protocol on all queries per cell, shipped only where the held-out
                           coverage change was within the pre-registered 1 pp.
<dataset>_nested.json      per-cell results and one row per query per K: the coverage-rule decision, and under "budget" the
                           loss-budget decision with the raw and calibrated harm probability at each budget.
summary.json               the macro numbers quoted in the text.
musique_targets.py         the MuSiQue terminal-hop target definition.


==> anc/make_tables.py <==
#!/usr/bin/env python3
"""Turn the nested-evaluation results into the manuscript's tables and figure data.

Reads paper14/repair/results/{2wiki,musique,hotpot}_nested.json and writes LaTeX fragments under
paper14/manuscript/generated/ plus paper14/manuscript/figdata/heldout_savings.dat. Every number in
the repaired manuscript's result tables comes from here; nothing is typed by hand.
"""
from __future__ import annotations

import json
from pathlib import Path

ROOT = Path(__file__).resolve().parents[2]
RES = ROOT / "paper14/repair/results"
GEN = ROOT / "paper14/manuscript/generated"
FIG = ROOT / "paper14/manuscript/figdata"
DS = [("2wiki", "2Wiki"), ("musique", "MuSiQue"), ("hotpot", "HotpotQA")]
KS = ("1", "5", "10")


def load():
    return {ds: json.loads((RES / f"{ds}_nested.json").read_text()) for ds, _ in DS}


def fmt_p(p: float) -> str:
    if p < 1e-4:
        return f"{p:.1e}".replace("e-0", "e-")
    return f"{p:.3f}"


def main() -> None:
    R = load()
    GEN.mkdir(exist_ok=True)
    FIG.mkdir(exist_ok=True)
    summary = {}

    # --- Table: main lift under the corrected targets ------------------------------------------
    rows = []
    for ds, name in DS:
        for K in KS:
            c = R[ds]["cells"][K]
            pr = c["paired_R_vs_H"]
            verdict = "rerank wins" if pr["W"] > pr["L"] and pr["p"] < 0.05 else ("rerank loses" if pr["L"] > pr["W"] and pr["p"] < 0.05 else "n.s.")
            rows.append(f"{name} & {K} & {c['hippo_cov']:.4f} & {c['always_rerank_cov']:.4f} & "
                        f"${100 * (c['always_rerank_cov'] - c['hippo_cov']):+.1f}$\\,pp & {pr['W']}/{pr['L']} ($p{{=}}{fmt_p(pr['p'])}$, {verdict}) \\\\")
    (GEN / "tab_main_lift.tex").write_text("\n".join(rows) + "\n\\bottomrule%")

    # --- Table: held-out gate results --------------------------------------------------------
    rows, heat = [], []
    for ds, name in DS:
        for K in KS:
            c = R[ds]["cells"][K]
            fb = "/".join(sorted(set(c["fallback_used_by_fold"])))
            flag = r"\checkmark" if c["non_inferior_at_1pp"] else r"$\times$"
            rows.append(f"{name} & {K} & {fb} & {c['savings_pct']:.1f} & {c['always_rerank_cov']:.4f} & {c['gated_cov']:.4f} & "
                        f"${c['delta_pp']:+.2f}$ & {c['harmful_skips']} & {c['beneficial_skips']} & {flag} \\\\")
            heat.append(f"{ds} {K} {KS.index(K)} {[d for d, _ in DS].index(ds)} {c['savings_pct']:.2f} {c['delta_pp']:.2f} {c['harmful_skips']} {c['beneficial_skips']}")
    (GEN / "tab_gate_heldout.tex").write_text("\n".join(rows) + "\n\\bottomrule%")
    (FIG / "heldout_savings.dat").write_text("dataset K x y savings delta harm gain\n" + "\n".join(heat) + "\n")

    # --- Figure: held-out heatmap as TikZ nodes (data-driven, no plotting library quirks) -------
    lines = [r"\begin{tikzpicture}[every node/.style={font=\scriptsize, anchor=center},",
             r"  cell/.style={draw, minimum width=1.9cm, minimum height=1.05cm, align=center, inner sep=2pt}]",
             r"\node at (-2.4, 1.3) {\textbf{Dataset}};",
             r"\node at (0, 1.3) {$K{=}1$}; \node at (2, 1.3) {$K{=}5$}; \node at (4, 1.3) {$K{=}10$};"]
    for yi, (ds, name) in enumerate(DS):
        lines.append(f"\\node at (-2.4, {-1.1 * yi:.2f}) {{\\textbf{{{name}}}}};")
        for xi, K in enumerate(KS):
            c = R[ds]["cells"][K]
            s = c["savings_pct"]
            fill = "red!30" if s < 30 else ("orange!45" if s < 50 else f"green!{int(30 + 50 * min(1.0, (s - 50) / 50))}")
            mark = r"\checkmark" if c["non_inferior_at_1pp"] else ""
            lines.append(f"\\node[cell, fill={fill}] at ({2 * xi}, {-1.1 * yi:.2f}) {{{s:.1f}\\%\\\\(${c['delta_pp']:+.2f}$\\,pp) {mark}}};")
    lines.append(r"\end{tikzpicture}")
    (GEN / "fig_heatmap.tex").write_text("\n".join(lines) + "\n")

    # --- Table: baselines (savings / delta) ----------------------------------------------------
    rows = []
    for ds, name in DS:
        for K in KS:
            c = R[ds]["cells"][K]; b = c["baselines"]
            rows.append(f"{name} & {K} & {c['savings_pct']:.1f} / ${c['delta_pp']:+.1f}$ & "
                        f"{b['score_gap_gate_H_fallback']['savings_pct']:.1f} / ${b['score_gap_gate_H_fallback']['delta_pp']:+.1f}$ & "
                        f"{b['best_fixed_action_chosen_in_fold']['savings_pct']:.0f} / ${b['best_fixed_action_chosen_in_fold']['delta_pp']:+.1f}$ & "
                        f"{b['matched_cost_random_gate_expected']['savings_pct']:.1f} / ${b['matched_cost_random_gate_expected']['delta_pp']:+.1f}$ & "
                        f"${b['always_H']['delta_pp']:+.1f}$ & ${b['always_D']['delta_pp']:+.1f}$ & "
                        f"{c['oracle_per_query_preserving_skip_pct']['H']:.0f} / {c['oracle_per_query_preserving_skip_pct']['D']:.0f} \\\\")
    (GEN / "tab_baselines.tex").write_text("\n".join(rows) + "\n\\bottomrule%")

    # --- Table: optimism (inner-predicted vs realized) and fold choices --------------------------
    rows = []
    for ds, name in DS:
        for K in KS:
            c = R[ds]["cells"][K]
            inner = c["inner_predicted_savings_pct_by_fold"]
            models = "/".join(f"{fc['model'] or 'none'}" for fc in c["fold_choices"])
            modes = "/".join("h" if fc["mode"] == "rerank_helps" else ("g" if fc["mode"] == "fallback_has_gold" else "a") for fc in c["fold_choices"])
            rows.append(f"{name} & {K} & {sum(inner) / len(inner):.1f} & {c['savings_pct']:.1f} & ${c['savings_pct'] - sum(inner) / len(inner):+.1f}$ & "
                        f"{min(inner):.0f}--{max(inner):.0f} & {models} & {modes} \\\\")
    (GEN / "tab_optimism.tex").write_text("\n".join(rows) + "\n\\bottomrule%")

    # --- Table: costs -----------------------------------------------------------------------------
    rows = []
    for ds, name in DS:
        meas = R[ds]["meta"]["tokens_measured_per_query"]
        for K in KS:
            c = R[ds]["cells"][K]
            rows.append(f"{name} & {K} & {c['cost_usd_per_1000_always']:.3f} & {c['cost_usd_per_1000_gated']:.3f} & {c['cost_saving_pct']:.1f} & {c['savings_pct']:.1f} & "
                        f"{'measured' if meas else 'per-call average'} \\\\")
    (GEN / "tab_costs.tex").write_text("\n".join(rows) + "\n\\bottomrule%")

    # --- Table: empirical coverage vs K (always-rerank and gated, at the K=10 cell's decisions) --
    rows = []
    for ds, name in DS:
        c = R[ds]["cells"]["10"]
        ar, gd = c["coverage_by_k_always_rerank"], c["coverage_by_k_delivered"]
        mk = c["empirical_min_k_for_coverage"]
        rows.append(f"{name} & always-rerank & " + " & ".join(f"{ar[k]:.3f}" for k in (0, 2, 4, 6, 9)) + " & " +
                    " & ".join(str(mk[a]["always_rerank"] or "--") for a in ("0.25", "0.2", "0.1", "0.05")) + r" \\")
        rows.append(f"{name} & gated ($K{{=}}10$ policy) & " + " & ".join(f"{gd[k]:.3f}" for k in (0, 2, 4, 6, 9)) + " & " +
                    " & ".join(str(mk[a]["gated"] or "--") for a in ("0.25", "0.2", "0.1", "0.05")) + r" \\")
    (GEN / "tab_coverage_k.tex").write_text("\n".join(rows) + "\n\\bottomrule%")

    # --- Table: QA F1 replay -------------------------------------------------------------------
    rows = []
    for ds, name in DS:
        q = R[ds]["qa_f1_replay_K5"]
        if q["gated_f1"] is None:
            rows.append(f"{name} & 0/{q['of']} & -- & -- & -- \\\\")
        else:
            rows.append(f"{name} & {q['queries_covered']}/{q['of']} & {q['hippo_f1_same_queries']:.3f} & {q['always_rerank_f1_same_queries']:.3f} & {q['gated_f1']:.3f} \\\\")
    (GEN / "tab_qa_replay.tex").write_text("\n".join(rows) + "\n\\bottomrule%")

    # --- v2: loss-budget gate (calibrated harm probabilities, pre-specified budget) --------------
    PB = "1.0"
    rows = []
    for ds, name in DS:
        for K in KS:
            c = R[ds]["cells"][K]; lb = c["loss_budget"][PB]
            fb = "/".join(sorted(set(lb["fallback_used_by_fold"])))
            flag = r"\checkmark" if lb["non_inferior_at_1pp"] else r"$\times$"
            rows.append(f"{name} & {K} & {c['savings_pct']:.1f} / ${c['delta_pp']:+.2f}$ & {fb} & {lb['savings_pct']:.1f} & ${lb['delta_pp']:+.2f}$ & "
                        f"{lb['harmful_skips']} & {lb['beneficial_skips']} & {lb['expected_harm_pp']:.2f} & {lb['realized_harm_pp']:.2f} & "
                        f"{lb['ece_calibrated']:.3f} & {lb['ece_raw']:.3f} & {flag} \\\\")
    (GEN / "tab_budget.tex").write_text("\n".join(rows) + "\n\\bottomrule%")

    # sensitivity to the budget: macro numbers per budget, next to the coverage rule
    budgets = [str(b) for b in R["2wiki"]["settings"]["loss_budgets_pp"]]
    rows = [f"coverage rule (v1) & -- & {sum(R[ds]['cells'][K]['savings_pct'] for ds, _ in DS for K in KS) / 9:.1f} & "
            f"${sum(R[ds]['cells'][K]['delta_pp'] for ds, _ in DS for K in KS) / 9:+.2f}$ & "
            f"{sum(R[ds]['cells'][K]['harmful_skips'] for ds, _ in DS for K in KS)} & {sum(R[ds]['cells'][K]['beneficial_skips'] for ds, _ in DS for K in KS)} & "
            f"{sum(R[ds]['cells'][K]['non_inferior_at_1pp'] for ds, _ in DS for K in KS)} & -- & "
            f"{min(R[ds]['cells'][K]['delta_pp'] for ds, _ in DS for K in KS):+.2f} \\\\"]
    for b in budgets:
        lbs = [R[ds]["cells"][K]["loss_budget"][b] for ds, _ in DS for K in KS]
        rows.append(f"loss budget & {float(b):.1f} & {sum(x['savings_pct'] for x in lbs) / 9:.1f} & ${sum(x['delta_pp'] for x in lbs) / 9:+.2f}$ & "
                    f"{sum(x['harmful_skips'] for x in lbs)} & {sum(x['beneficial_skips'] for x in lbs)} & {sum(x['non_inferior_at_1pp'] for x in lbs)} & "
                    f"{sum(x['within_budget_realized'] for x in lbs)} & {min(x['delta_pp'] for x in lbs):+.2f} \\\\")
    (GEN / "tab_budget_sensitivity.tex").write_text("\n".join(rows) + "\n\\bottomrule%")

    # reliability of the calibrated harm probability, pooled per dataset over K (primary budget)
    for ds, name in DS:
        pooled = {}
        for K in KS:
            for r in R[ds]["cells"][K]["loss_budget"][PB]["reliability"]:
                a = pooled.setdefault(r["bin"], {"n": 0, "pred": 0.0, "obs": 0.0, "lo": r["lo"], "hi": r["hi"]})
                a["n"] += r["n"]; a["pred"] += r["pred"] * r["n"]; a["obs"] += r["obs"] * r["n"]
        lines = ["bin lo hi n pred obs"]
        for b in sorted(pooled):
            a = pooled[b]
            lines.append(f"{b} {a['lo']:.2f} {a['hi']:.2f} {a['n']} {a['pred'] / a['n']:.4f} {a['obs'] / a['n']:.4f}")
        (FIG / f"reliability_{ds}.dat").write_text("\n".join(lines) + "\n")
    lines = [r"\begin{tikzpicture}",
             r"\begin{axis}[width=0.98\columnwidth, height=0.72\columnwidth, xlabel={calibrated $P(\text{harm})$, bin mean}, ylabel={observed harmful-skip rate},",
             r"  xmin=0, xmax=1, ymin=0, ymax=1, grid=major, legend pos=north west, legend style={font=\scriptsize, draw=none, fill=none}, tick label style={font=\scriptsize}, label style={font=\small}]",
             r"\addplot[gray, dashed, domain=0:1, samples=2] {x};",
             r"\addlegendentry{perfect calibration}"]
    for (ds, name), mark, col in zip(DS, ("*", "square*", "triangle*"), ("blue", "red!70!black", "green!50!black")):
        lines.append(f"\\addplot[only marks, mark={mark}, {col}, mark size=2pt] table[x=pred, y=obs] {{figdata/reliability_{ds}.dat}};")
        lines.append(f"\\addlegendentry{{{name}}}")
    lines += [r"\end{axis}", r"\end{tikzpicture}"]
    (GEN / "fig_reliability.tex").write_text("\n".join(lines) + "\n")

    # --- summary numbers for the prose ----------------------------------------------------------
    cells = [R[ds]["cells"][K] for ds, _ in DS for K in KS]
    summary = {
        "macro_savings_pct": sum(c["savings_pct"] for c in cells) / 9,
        "macro_delta_pp": sum(c["delta_pp"] for c in cells) / 9,
        "macro_cost_saving_pct": sum(c["cost_saving_pct"] for c in cells) / 9,
        "cells_non_inferior_1pp": sum(c["non_inferior_at_1pp"] for c in cells),
        "cells_with_harm": sum(c["harmful_skips"] > 0 for c in cells),
        "total_harm": sum(c["harmful_skips"] for c in cells), "total_gain": sum(c["beneficial_skips"] for c in cells),
        "macro_inner_predicted_pct": sum(sum(c["inner_predicted_savings_pct_by_fold"]) / len(c["inner_predicted_savings_pct_by_fold"]) for c in cells) / 9,
        "worst_delta_pp": min(c["delta_pp"] for c in cells), "best_delta_pp": max(c["delta_pp"] for c in cells),
        "macro_savings_non_inferior_only": (sum(c["savings_pct"] for c in cells if c["non_inferior_at_1pp"]) / max(1, sum(c["non_inferior_at_1pp"] for c in cells))),
        "per_cell": {f"{ds}_{K}": {"savings": round(R[ds]["cells"][K]["savings_pct"], 1), "delta": round(R[ds]["cells"][K]["delta_pp"], 2),
                                   "harm": R[ds]["cells"][K]["harmful_skips"], "gain": R[ds]["cells"][K]["beneficial_skips"],
                                   "fallback": R[ds]["cells"][K]["fallback_used_by_fold"], "ok": R[ds]["cells"][K]["non_inferior_at_1pp"]} for ds, _ in DS for K in KS},
        "targets": {ds: R[ds]["meta"]["target"] for ds, _ in DS},
        "n": {ds: R[ds]["meta"]["n"] for ds, _ in DS},
        "loss_budget": {b: {
            "macro_savings_pct": sum(R[ds]["cells"][K]["loss_budget"][b]["savings_pct"] for ds, _ in DS for K in KS) / 9,
            "macro_delta_pp": sum(R[ds]["cells"][K]["loss_budget"][b]["delta_pp"] for ds, _ in DS for K in KS) / 9,
            "macro_cost_saving_pct": sum(R[ds]["cells"][K]["loss_budget"][b]["cost_saving_pct"] for ds, _ in DS for K in KS) / 9,
            "cells_non_inferior_1pp": sum(R[ds]["cells"][K]["loss_budget"][b]["non_inferior_at_1pp"] for ds, _ in DS for K in KS),
            "cells_within_budget_realized": sum(R[ds]["cells"][K]["loss_budget"][b]["within_budget_realized"] for ds, _ in DS for K in KS),
            "cells_with_harm": sum(R[ds]["cells"][K]["loss_budget"][b]["harmful_skips"] > 0 for ds, _ in DS for K in KS),
            "total_harm": sum(R[ds]["cells"][K]["loss_budget"][b]["harmful_skips"] for ds, _ in DS for K in KS),
            "total_gain": sum(R[ds]["cells"][K]["loss_budget"][b]["beneficial_skips"] for ds, _ in DS for K in KS),
            "worst_delta_pp": min(R[ds]["cells"][K]["loss_budget"][b]["delta_pp"] for ds, _ in DS for K in KS),
            "mean_expected_harm_pp": sum(R[ds]["cells"][K]["loss_budget"][b]["expected_harm_pp"] for ds, _ in DS for K in KS) / 9,
            "mean_realized_harm_pp": sum(R[ds]["cells"][K]["loss_budget"][b]["realized_harm_pp"] for ds, _ in DS for K in KS) / 9,
            "mean_ece_calibrated": sum(R[ds]["cells"][K]["loss_budget"][b]["ece_calibrated"] for ds, _ in DS for K in KS) / 9,
            "mean_ece_raw": sum(R[ds]["cells"][K]["loss_budget"][b]["ece_raw"] for ds, _ in DS for K in KS) / 9,
            "per_cell": {f"{ds}_{K}": {kk: (round(vv, 3) if isinstance(vv, float) else vv) for kk, vv in R[ds]["cells"][K]["loss_budget"][b].items()
                                       if kk in ("savings_pct", "delta_pp", "harmful_skips", "beneficial_skips", "expected_harm_pp", "realized_harm_pp",
                                                 "ece_calibrated", "ece_raw", "auc_harm_calibrated", "non_inferior_at_1pp", "within_budget_realized", "fallback_used_by_fold")}
                         for ds, _ in DS for K in KS},
        } for b in [str(x) for x in R["2wiki"]["settings"]["loss_budgets_pp"]]},
    }
    (GEN / "summary.json").write_text(json.dumps(summary, indent=1))
    print(json.dumps({k: v for k, v in summary.items() if k != "per_cell"}, indent=1))
    for k, v in summary["per_cell"].items():
        print(k, v)


if __name__ == "__main__":
    main()


==> anc/musique_targets.py <==
"""The one place that says which MuSiQue passage counts as the "last hop".

MuSiQue shuffles a question's paragraphs, so "the last supporting paragraph" in array order is a
random gold passage: it is the terminal hop for 433 of the 1,000 HippoRAG2-benchmark queries and
holds the answer for 231 of the 514 test queries. The terminal hop is the passage that supports the
final step of the annotated decomposition; it holds the answer for every query.

Every MuSiQue evaluator in this directory should import from here rather than pick a gold passage
itself. `legacy_array_order_target` is kept only so old numbers can be reproduced on purpose.
"""
from __future__ import annotations

import hashlib
from typing import Any

Paragraph = dict[str, Any]


def terminal_target(sample: dict) -> Paragraph:
    """The paragraph supporting the terminal decomposition step (answer-bearing)."""
    idx = sample["question_decomposition"][-1]["paragraph_support_idx"]
    by_idx = {p["idx"]: p for p in sample["paragraphs"]}
    return by_idx[idx]


def legacy_array_order_target(sample: dict) -> Paragraph:
    """What versions 1-3 of Paper 1 and the Paper 14 manuscript scored. Do not use for new results."""
    return [p for p in sample["paragraphs"] if p.get("is_supporting")][-1]


def supporting_paragraphs(sample: dict) -> list[Paragraph]:
    return [p for p in sample["paragraphs"] if p.get("is_supporting")]


class CorpusIndex:
    """Maps a query paragraph to its corpus record by full title and full text.

    Titles repeat in the MuSiQue corpus (11,656 records, 9,838 unique titles), so a title alone is
    not an identity. A match must be unique; ambiguity raises rather than picking the first hit.
    """

    def __init__(self, corpus: list[dict]):
        self._by_key: dict[tuple[str, str], list[int]] = {}
        for i, rec in enumerate(corpus):
            self._by_key.setdefault((rec["title"], _norm(rec["text"])), []).append(i)
        self.title_count: dict[str, int] = {}
        for rec in corpus:
            self.title_count[rec["title"]] = self.title_count.get(rec["title"], 0) + 1

    def index_of(self, paragraph: Paragraph) -> int:
        hits = self._by_key.get((paragraph["title"], _norm(paragraph["paragraph_text"])), [])
        if len(hits) != 1:
            raise KeyError(f"{len(hits)} corpus records match paragraph {paragraph['title']!r}")
        return hits[0]

    def title_is_shared(self, title: str) -> bool:
        return self.title_count.get(title, 0) > 1


def _norm(text: str) -> str:
    return " ".join(text.split())


def is_test(qid: str) -> bool:
    """The md5 split used everywhere in this directory (odd = held-out test)."""
    return int(hashlib.md5(str(qid).encode()).hexdigest(), 16) % 2 == 1


==> anc/nested_gate_eval.py <==
#!/usr/bin/env python3
"""Paper 14 repair: honest nested evaluation of the per-query LLM-rerank gate.

What this replaces. The archived research files (research_v2_*.json, gate_v7_*.json) selected the
gate's label mode, model, PCA width, threshold and V5/V7 variant on the same pooled out-of-fold
outcomes they then reported, scored V7 against an oracle max(hippo_hit, distill_hit) fallback, and
the "held-out" production audit reused the fitting queries. This script does one nested evaluation:

  outer 5-fold over the evaluation queries; every choice (distillation regressor, PCA, label mode,
  model, threshold, fallback) is made inside the outer training fold by inner 5-fold cross-
  validation; the single selected policy is applied once to the untouched outer test fold; the
  outer-fold predictions are pooled and reported with individual harmful and beneficial skips.

Fallbacks are executable: H (HippoRAG2 top-K as served) or D (the distilled ranking's top-K, the
regressor trained inside the fold on cached per-passage LLM scores). No oracle. Features come from
the production module mdma_api.paper14_gate (build_v2_features) and the production distillation
feature layout, so research and serving share one schema.

Targets: 2Wiki last listed supporting fact; MuSiQue terminal decomposition passage
(eval/pilot_audit/musique_targets.py); HotpotQA the unique answer-bearing supporting passage, else
the last listed supporting fact (rule and counts recorded in the output).

Pre-registered reporting rule (set before any result was looked at): a cell's gated policy is
called non-inferior only if its pooled outer held-out net LastHop@K change versus always-rerank is
at least -1.0 pp; harmful and beneficial skip counts are always reported next to it. Selection
inside the fold uses the paper's original constraint (inner coverage >= inner always-rerank
coverage, margin 0) so the comparison with the archived numbers is like for like.

Costs use the cached per-query token counts where they exist (MuSiQue, HotpotQA) and the archived
per-call average for 2Wiki, at the historical prices in research_v2_combined.py. No LLM is called;
the only computation beyond the cached artifacts is BGE-small passage embeddings for the
distillation features (cached under paper14/repair/cache/).

v2 addition (2026-09-18, after the coverage-rule results above were known): a second selection
rule evaluated inside the same folds. For every candidate (fallback, model, PCA) the harm label
(rerank hits, fallback misses: the query is lost if skipped) is modelled, the inner out-of-fold
probabilities are Platt-calibrated on the training fold, and the skip set is the largest set whose
EXPECTED harmful-skip rate (sum of calibrated P(harm) over skipped queries / n) stays within a
pre-specified budget. Gains are not credited in advance. Budgets 0.5, 1.0 and 2.0 pp are run; 1.0 pp
is the primary one and equals the reporting tolerance pre-registered for v1. The held-out fold then
reports realized harm next to the expected harm, and the calibration of P(harm) (ECE, Brier,
reliability bins) on the pooled held-out rows. The coverage-rule path is unchanged and its numbers
reproduce v1 exactly (same seeds, no extra random draws).

Usage:
  python3 paper14/repair/nested_gate_eval.py --dataset 2wiki|musique|hotpot|all [--quick]
Writes paper14/repair/results/<dataset>_nested.json.
"""
from __future__ import annotations

import argparse
import hashlib
import json
import math
import re
import sys
import time
from collections import Counter
from pathlib import Path

import numpy as np

ROOT = Path(__file__).resolve().parents[2]
EVAL = ROOT / "eval/pilot_audit"
DATA = EVAL / "hipporag2_data"
OUT = ROOT / "paper14/repair/results"
CACHE = ROOT / "paper14/repair/cache"
sys.path.insert(0, str(ROOT))
sys.path.insert(0, str(EVAL))
from mdma_api.paper14_gate import build_v2_features  # noqa: E402  (production schema)

KS = (1, 5, 10)
MARGIN_SELECT = 0.0          # the paper's constraint, applied inside the fold only
NONINFERIORITY_PP = 1.0      # pre-registered reporting threshold on the outer held-out delta
PRICE_PROMPT = 0.20 / 1e6    # USD per token, as in research_v2_combined.py
PRICE_COMPL = 0.60 / 1e6
SEED = 0

CFG = {
    "2wiki": dict(hippo="hipporag2_official_2wiki_lasthop10_run.raw.json",
                  p1="rerun_audit_v4_2wiki_FULL_TOP10.raw.json", p1_cfg="thermo_a0.4_dk20",
                  imap="2wikimultihopqa_hipporag2_ingest_map.json", corpus="2wikimultihopqa_corpus.json",
                  cache="llm_rerank_cache_2wiki.jsonl", bge="bge_small_query_emb_2wiki.jsonl",
                  archived="sota_llm_rerank_2wiki_v2_results.json", target="last_listed_supporting_fact",
                  qa_cache="qa_answers_cache_2wiki.jsonl", qa_dataset="2wikimultihopqa.json"),
    "musique": dict(hippo="hipporag2_official_musique_lasthop10_TERMINAL.raw.json",
                    p1="rerun_audit_v5_musique_TOP10.raw.json", p1_cfg="thermo_a0.7_dk30",
                    imap="musique_hipporag2_ingest_map.json", corpus="musique_corpus.json",
                    cache="llm_rerank_cache_musique.jsonl", bge="bge_small_query_emb_musique.jsonl",
                    archived="sota_llm_rerank_musique_results.json", target="terminal_decomposition_passage",
                    qa_h="sota_qa_f1_musique_results.json", qa_r="sota_qa_f1_musique_reranked_results.json"),
    "hotpot": dict(hippo="hipporag2_official_hotpot_lasthop10_20260525_0013.raw.json",
                   p1="rerun_audit_v5b_hotpot_TOP10.raw.json", p1_cfg="thermo_a0.4_dk20",
                   imap="hotpot_mid_to_title_v2.json", corpus="hotpotqa_corpus.json",
                   cache="llm_rerank_cache_hotpot.jsonl", bge="bge_small_query_emb_hotpot.jsonl",
                   archived="sota_llm_rerank_hotpot_results.json", target="answer_bearing_supporting_passage",
                   qa_h="sota_qa_f1_hotpot_results.json", qa_r="sota_qa_f1_hotpot_reranked_results.json",
                   qa_dataset="hotpotqa.json"),
}


# ----------------------------------------------------------------------------------------------
# helpers
# ----------------------------------------------------------------------------------------------
def is_test(qid: str) -> bool:
    return int(hashlib.md5(str(qid).encode()).hexdigest(), 16) % 2 == 1


def sign_p(w: int, l: int) -> float:
    if w + l == 0:
        return 1.0
    return min(1.0, 2 * sum(math.comb(w + l, i) for i in range(min(w, l) + 1)) / 2 ** (w + l))


def load(path: Path):
    return json.loads(path.read_text())


def jsonl(path: Path):
    return [json.loads(x) for x in path.read_text().splitlines() if x.strip()]


def norm(s: str) -> str:
    return re.sub(r"\s+", " ", s.lower()).strip()


def answer_f1(pred: str, gold: str) -> float:
    def toks(s):
        s = re.sub(r"\b(a|an|the)\b", " ", s.lower())
        return "".join(c for c in s if c not in "!\"#$%&'()*+,-./:;<=>?@[\\]^_`{|}~").split()
    a, b = toks(pred), toks(gold)
    if not a or not b:
        return float(a == b)
    common = sum((Counter(a) & Counter(b)).values())
    return 2 * common / (len(a) + len(b)) if common else 0.0


def hotpot_targets(dataset_json: Path) -> tuple[dict[str, str], dict]:
    """Unique answer-bearing supporting passage; else the last listed supporting fact."""
    out, counts = {}, Counter()
    for q in load(dataset_json):
        qid = str(q.get("_id", q.get("id", "")))
        ctx = {t: " ".join(s) for t, s in q["context"]}
        titles = list(dict.fromkeys(t for t, _ in q["supporting_facts"]))
        ans = norm(q["answer"])
        has = [ans in norm(ctx.get(t, "")) for t in titles]
        if sum(has) == 1:
            out[qid] = titles[has.index(True)]
            counts[f"{q['type']}:unique_answer_passage"] += 1
        else:
            out[qid] = titles[-1]
            counts[f"{q['type']}:{'both' if sum(has) > 1 else 'neither'}_fallback_last_listed"] += 1
    return out, dict(counts)


def mid_to_title_map(ds: str, imap: dict, corpus: list[dict]) -> dict[str, str]:
    if "mid_to_title" in imap:
        return dict(imap["mid_to_title"])
    m = {}
    for v in imap.values():
        if isinstance(v, dict) and "memory_id" in v and 0 <= v.get("corpus_idx", -1) < len(corpus):
            m[v["memory_id"]] = corpus[v["corpus_idx"]]["title"]
    return m


# ----------------------------------------------------------------------------------------------
# data assembly
# ----------------------------------------------------------------------------------------------
def build_records(ds: str) -> tuple[list[dict], dict]:
    cfg = CFG[ds]
    hippo = load(EVAL / cfg["hippo"])
    p1 = load(EVAL / cfg["p1"])["results"][cfg["p1_cfg"]]
    corpus = load(DATA / cfg["corpus"])
    title_text = {}
    for r in corpus:
        title_text.setdefault(r["title"], r["text"])
    m2t = mid_to_title_map(ds, load(EVAL / cfg["imap"]), corpus)
    cache = {r["key"]: r for r in jsonl(EVAL / cfg["cache"])}
    q_emb = {str(r["qid"]): np.asarray(r["embedding"], dtype=np.float32) for r in jsonl(EVAL / cfg["bge"])}
    archived = load(EVAL / cfg["archived"])
    archived_rows = {str(r["qid"]): r for r in archived["per_query_rows"]}
    tok_avg = (archived["tokens"]["avg_prompt_per_call"], archived["tokens"]["avg_completion_per_call"])
    target_info = {"rule": cfg["target"]}
    if ds == "hotpot":
        htargets, target_info["counts"] = hotpot_targets(DATA / cfg["qa_dataset"])
    recs, dropped = [], Counter()
    for rec in hippo["per_query"]:
        qid = str(rec["qid"])
        if not is_test(qid) or qid not in archived_rows:
            dropped["not_in_archived_test_set"] += 1
            continue
        if qid not in p1 or qid not in q_emb:
            dropped["missing_p1_or_bge"] += 1
            continue
        ht, vt = rec["hipporag2_top_titles"][:10], rec["vector_top_titles"][:10]
        hs = [float(x) for x in (rec.get("hipporag2_top_scores") or [])][:10]
        vs = [float(x) for x in (rec.get("vector_top_scores") or [])][:10]
        pt = [m2t[m] for m in p1[qid]["returned_top10"] if m in m2t]
        merged = list(dict.fromkeys(ht + pt))[:20]
        key = hashlib.md5((rec["question"] + "||" + "||".join(merged)).encode()).hexdigest()
        c = cache.get(key)
        if c is None or len(c["scores"]) != len(merged):
            dropped["rerank_cache_miss"] += 1
            continue
        scores = [float(s) for s in c["scores"]]
        order = sorted(range(len(merged)), key=lambda i: (-scores[i], i))
        target = htargets[qid] if ds == "hotpot" else rec["last_gold_title"]
        recs.append({
            "qid": qid, "question": rec["question"], "target": target, "gold": list(rec.get("gold_titles") or []),
            "H": ht, "V": vt, "P": pt, "merged": merged, "llm_scores": scores, "R": [merged[i] for i in order],
            "h_scores": hs, "v_scores": vs, "q_emb": q_emb[qid],
            "prompt_tokens": float(c.get("prompt_tokens", tok_avg[0])), "completion_tokens": float(c.get("completion_tokens", tok_avg[1])),
            "tokens_measured": "prompt_tokens" in c,
        })
    meta = {"n": len(recs), "dropped": dict(dropped), "target": target_info,
            "tokens_measured_per_query": sum(r["tokens_measured"] for r in recs)}
    return recs, meta, title_text


# ----------------------------------------------------------------------------------------------
# distillation (production feature layout, trained inside folds)
# ----------------------------------------------------------------------------------------------
def passage_embeddings(ds: str, recs: list[dict], title_text: dict[str, str]) -> dict[str, np.ndarray]:
    path = CACHE / f"bge_small_passage_emb_{ds}.npz"
    titles = sorted({t for r in recs for t in r["merged"]})
    if path.exists():
        z = np.load(path, allow_pickle=True)
        have = dict(zip(z["titles"].tolist(), z["embs"]))
        if all(t in have for t in titles):
            return {t: have[t] for t in titles}
    from sentence_transformers import SentenceTransformer
    model = SentenceTransformer("BAAI/bge-small-en-v1.5", device="cpu")
    texts = [f"{t}: {title_text.get(t, '')[:600]}" for t in titles]
    embs = model.encode(texts, batch_size=64, normalize_embeddings=True, show_progress_bar=False, convert_to_numpy=True).astype(np.float32)
    np.savez(path, titles=np.asarray(titles, dtype=object), embs=embs)
    return dict(zip(titles, embs))


def distill_rows(r: dict, p_emb: dict[str, np.ndarray]) -> np.ndarray:
    """33-d per-passage features, exactly as mdma_api.paper14_gate._distill_max_fallback builds them."""
    q = r["q_emb"]
    X = []
    for j, t in enumerate(r["merged"]):
        p = p_emb[t]
        X.append(np.concatenate([
            [float(np.dot(q, p)), float(r["H"].index(t)) if t in r["H"] else -1.0,
             float(r["V"].index(t)) if t in r["V"] else -1.0, -1.0, float(j)],
            q[:8] * p[:8], q[:8] - p[:8], q[:12]]))
    return np.asarray(X, dtype=float)


def fit_distiller(train_idx, recs, feats, seed=SEED):
    from sklearn.ensemble import GradientBoostingRegressor
    X = np.vstack([feats[i] for i in train_idx])
    y = np.concatenate([np.asarray(recs[i]["llm_scores"], dtype=float) for i in train_idx])
    reg = GradientBoostingRegressor(n_estimators=200, max_depth=4, learning_rate=0.05, random_state=seed)
    reg.fit(X, y)
    return reg


def distilled_ranking(reg, r: dict, feats_i: np.ndarray) -> list[str]:
    pred = reg.predict(feats_i)
    order = sorted(range(len(r["merged"])), key=lambda j: (-pred[j], j))
    return [r["merged"][j] for j in order]


# ----------------------------------------------------------------------------------------------
# gate
# ----------------------------------------------------------------------------------------------
def gate_features(recs: list[dict]) -> np.ndarray:
    return np.asarray([build_v2_features(r["question"], [(t, "", s) for t, s in zip(r["H"], r["h_scores"])],
                                         [(t, "", s) for t, s in zip(r["V"], r["v_scores"])]) for r in recs], dtype=float)


def make_model(name: str, seed: int):
    from sklearn.ensemble import GradientBoostingClassifier, RandomForestClassifier
    from sklearn.linear_model import LogisticRegression
    if name == "gbm":
        return GradientBoostingClassifier(n_estimators=200, max_depth=3, learning_rate=0.05, random_state=seed)
    if name == "rf":
        return RandomForestClassifier(n_estimators=300, max_depth=6, random_state=seed, class_weight="balanced", n_jobs=1)
    return LogisticRegression(max_iter=500, C=0.5, class_weight="balanced", solver="lbfgs")


def fit_predict(name: str, Xtr, ytr, Xte, pca_dim: int, Etr, Ete, seed: int):
    """Fit PCA (if any) and scaler on the training rows only; return P(y=1) on the test rows."""
    from sklearn.decomposition import PCA
    from sklearn.preprocessing import StandardScaler
    if pca_dim:
        pca = PCA(n_components=pca_dim, random_state=seed).fit(Etr)
        Xtr, Xte = np.hstack([Xtr, pca.transform(Etr)]), np.hstack([Xte, pca.transform(Ete)])
    if name == "lr":
        sc = StandardScaler().fit(Xtr)
        Xtr, Xte = sc.transform(Xtr), sc.transform(Xte)
    if len(set(ytr.tolist())) < 2:
        return np.full(len(Xte), float(ytr.mean()))
    return make_model(name, seed).fit(Xtr, ytr).predict_proba(Xte)[:, 1]


def inner_oof(name, X, y, pca_dim, E, n_splits, seed):
    from sklearn.model_selection import KFold
    p = np.zeros(len(y))
    for tr, te in KFold(n_splits=n_splits, shuffle=True, random_state=seed).split(X):
        p[te] = fit_predict(name, X[tr], y[tr], X[te], pca_dim, E[tr], E[te], seed)
    return p


def decisions(p: np.ndarray, T: float, mode: str) -> np.ndarray:
    return p >= T if mode == "rerank_helps" else p < T   # invoke the LLM when True


def best_policy(p, mode, hitR, hitF, always_cov, thresholds):
    """Largest savings whose inner coverage meets the constraint; None if only always-rerank does."""
    best = None
    for T in thresholds:
        inv = decisions(p, T, mode)
        cov = float(np.where(inv, hitR, hitF).mean())
        if cov + 1e-12 >= always_cov - MARGIN_SELECT:
            sav = 1.0 - float(inv.mean())
            if best is None or sav > best["savings"]:
                best = {"T": float(T), "savings": sav, "inner_cov": cov}
    return best


# ----------------------------------------------------------------------------------------------
# v2: loss-budget selection on Platt-calibrated harm probabilities
# ----------------------------------------------------------------------------------------------
LOSS_BUDGETS_PP = (0.5, 1.0, 2.0)   # expected harmful-skip budgets; 1.0 pp = the pre-registered tolerance
PRIMARY_BUDGET_PP = 1.0


def _logit(p):
    p = np.clip(np.asarray(p, dtype=float), 1e-6, 1 - 1e-6)
    return np.log(p / (1 - p))


def platt_fit(p, y):
    """One-dimensional logistic map from the classifier's logit to P(harm), fitted on the training
    fold's inner out-of-fold probabilities. None (identity) when the fold has a single class."""
    from sklearn.linear_model import LogisticRegression
    y = np.asarray(y, dtype=int)
    if len(set(y.tolist())) < 2:
        return None
    lr = LogisticRegression(C=1e6, solver="lbfgs", max_iter=1000).fit(_logit(p).reshape(-1, 1), y)
    return (float(lr.coef_[0][0]), float(lr.intercept_[0]))


def platt_apply(cal, p):
    if cal is None:
        return np.asarray(p, dtype=float)
    a, b = cal
    return 1.0 / (1.0 + np.exp(-(a * _logit(p) + b)))


def budget_policy(ph, budget):
    """Largest skip set, taken in increasing calibrated P(harm), whose expected harmful-skip rate
    (sum of P(harm) over skipped queries divided by the number of queries) is within `budget`."""
    ph = np.asarray(ph, dtype=float)
    order = np.argsort(ph, kind="stable")
    cum = np.cumsum(ph[order]) / len(ph)
    k = int(np.searchsorted(cum, budget + 1e-12, side="right"))
    if k == 0:
        return None
    return {"T": float(ph[order][k - 1]), "savings": k / len(ph), "expected_harm_rate": float(cum[k - 1])}


def ece(p, y, bins=10):
    """Expected calibration error with equal-width bins, plus the reliability table."""
    p, y = np.asarray(p, dtype=float), np.asarray(y, dtype=float)
    edges = np.linspace(0.0, 1.0, bins + 1)
    idx = np.clip(np.digitize(p, edges[1:-1]), 0, bins - 1)
    total, rel = 0.0, []
    for b in range(bins):
        m = idx == b
        if m.any():
            total += m.mean() * abs(p[m].mean() - y[m].mean())
            rel.append({"bin": b, "lo": float(edges[b]), "hi": float(edges[b + 1]), "n": int(m.sum()),
                        "pred": float(p[m].mean()), "obs": float(y[m].mean())})
    return float(total), rel


def auc(score, y):
    from scipy.stats import rankdata
    score, y = np.asarray(score, dtype=float), np.asarray(y, dtype=int)
    pos, neg = score[y == 1], score[y == 0]
    if len(pos) == 0 or len(neg) == 0:
        return None
    r = rankdata(np.concatenate([pos, neg]))
    return float((r[:len(pos)].sum() - len(pos) * (len(pos) + 1) / 2) / (len(pos) * len(neg)))


# ----------------------------------------------------------------------------------------------
# main evaluation
# ----------------------------------------------------------------------------------------------
def evaluate(ds: str, quick: bool = False) -> dict:
    from sklearn.model_selection import KFold
    t0 = time.time()
    recs, meta, title_text = build_records(ds)
    n = len(recs)
    print(f"[{ds}] n={n} dropped={meta['dropped']} target={meta['target']['rule']}", flush=True)
    p_emb = passage_embeddings(ds, recs, title_text)
    feats = [distill_rows(r, p_emb) for r in recs]
    X = gate_features(recs)
    E = np.vstack([r["q_emb"] for r in recs])
    print(f"[{ds}] features ready ({time.time() - t0:.0f}s)", flush=True)

    models = ("lr",) if quick else ("lr", "gbm", "rf")
    pca_dims = (0, 8) if quick else (0, 8, 16, 32)
    thresholds = np.linspace(0.0, 1.0, 51)
    outer_splits = 2 if quick else 5
    inner_splits = 3 if quick else 5

    def hit(lst, r, K): return r["target"] in lst[:K]
    def recall(lst, r, K): return (sum(g in lst[:K] for g in r["gold"]) / len(r["gold"])) if r["gold"] else 0.0

    hitR = {K: np.asarray([hit(r["R"], r, K) for r in recs]) for K in KS}
    hitH = {K: np.asarray([hit(r["H"], r, K) for r in recs]) for K in KS}
    per_query = {K: [dict(qid=r["qid"]) for r in recs] for K in KS}
    hitD_outer = {K: np.zeros(n, dtype=bool) for K in KS}
    fold_choices = {K: [] for K in KS}
    bud_choices = {b: {K: [] for K in KS} for b in LOSS_BUDGETS_PP}
    gap_choices, fixed_choices = {K: [] for K in KS}, {K: [] for K in KS}
    D_lists_outer = [None] * n

    outer = KFold(n_splits=outer_splits, shuffle=True, random_state=SEED)
    for fold, (tr, te) in enumerate(outer.split(X)):
        tf = time.time()
        # --- distillation: inner-OOF rankings for the training fold, refit for the test fold ---
        D_tr = [None] * n
        for itr, ite in KFold(n_splits=inner_splits, shuffle=True, random_state=SEED + fold).split(tr):
            reg = fit_distiller(tr[itr], recs, feats, seed=SEED + fold)
            for i in tr[ite]:
                D_tr[i] = distilled_ranking(reg, recs[i], feats[i])
        reg = fit_distiller(tr, recs, feats, seed=SEED + fold)
        for i in te:
            D_lists_outer[i] = distilled_ranking(reg, recs[i], feats[i])
        hitD_tr = {K: np.asarray([hit(D_tr[i], recs[i], K) if D_tr[i] is not None else False for i in range(n)]) for K in KS}
        for K in KS:
            for i in te:
                hitD_outer[K][i] = hit(D_lists_outer[i], recs[i], K)

        for K in KS:
            always_tr = float(hitR[K][tr].mean())
            candidates = []
            bud_candidates = {b: [] for b in LOSS_BUDGETS_PP}
            for fb in ("H", "D"):
                hitF_tr = (hitH if fb == "H" else hitD_tr)[K][tr]
                labels = {"rerank_helps": (hitR[K][tr] & ~hitF_tr).astype(int), "fallback_has_gold": hitF_tr.astype(int)}
                for mode, y in labels.items():
                    if mode == "rerank_helps" and y.sum() == 0:
                        # no harmful skip exists in the training fold: P(harm) = 0 everywhere, skip all
                        for b in LOSS_BUDGETS_PP:
                            bud_candidates[b].append(dict(T=0.0, savings=1.0, expected_harm_rate=0.0, fallback=fb,
                                                          model=None, pca=0, cal=None, inner_realized_harm_rate=0.0, inner_ece=0.0))
                    if y.sum() in (0, len(y)):
                        continue
                    for m in models:
                        for pd in pca_dims:
                            p = inner_oof(m, X[tr], y, pd, E[tr], inner_splits, SEED + fold)
                            pol = best_policy(p, mode, hitR[K][tr], hitF_tr, always_tr, thresholds)
                            if pol:
                                candidates.append(dict(pol, fallback=fb, mode=mode, model=m, pca=pd))
                            if mode == "rerank_helps":
                                cal = platt_fit(p, y)
                                ph = platt_apply(cal, p)
                                for b in LOSS_BUDGETS_PP:
                                    bp = budget_policy(ph, b / 100.0)
                                    if bp:
                                        bud_candidates[b].append(dict(bp, fallback=fb, model=m, pca=pd, cal=cal,
                                                                      inner_realized_harm_rate=float(y[ph <= bp["T"]].sum() / len(y)),
                                                                      inner_ece=ece(ph, y)[0]))
            # --- the selected policy, applied once to the outer test fold ---
            if candidates:
                sel = max(candidates, key=lambda c: (c["savings"], c["inner_cov"]))
                hitF_tr = (hitH if sel["fallback"] == "H" else hitD_tr)[K][tr]
                y = ((hitR[K][tr] & ~hitF_tr) if sel["mode"] == "rerank_helps" else hitF_tr).astype(int)
                p_te = fit_predict(sel["model"], X[tr], y, X[te], sel["pca"], E[tr], E[te], SEED + fold)
                inv_te = decisions(p_te, sel["T"], sel["mode"])
            else:
                sel = dict(fallback="H", mode="always_rerank", model=None, pca=0, T=None, savings=0.0, inner_cov=always_tr)
                inv_te = np.ones(len(te), dtype=bool)
            fold_choices[K].append(dict(fold=fold, **{k: v for k, v in sel.items()}, n_candidates=len(candidates)))
            # --- v2: the loss-budget policy per budget, selected on inner savings, applied once ---
            bud_te = {}
            for b in LOSS_BUDGETS_PP:
                cands = bud_candidates[b]
                if cands:
                    bsel = max(cands, key=lambda c: (c["savings"], -c["expected_harm_rate"]))
                    if bsel["model"] is None:
                        p_raw = np.zeros(len(te)); p_cal = np.zeros(len(te))
                    else:
                        hitF_tr_b = (hitH if bsel["fallback"] == "H" else hitD_tr)[K][tr]
                        y_b = (hitR[K][tr] & ~hitF_tr_b).astype(int)
                        p_raw = fit_predict(bsel["model"], X[tr], y_b, X[te], bsel["pca"], E[tr], E[te], SEED + fold)
                        p_cal = platt_apply(bsel["cal"], p_raw)
                    inv_b = ~(p_cal <= bsel["T"])
                else:
                    bsel = dict(T=None, savings=0.0, expected_harm_rate=0.0, fallback="H", model=None, pca=0, cal=None,
                                inner_realized_harm_rate=None, inner_ece=None)
                    p_raw = np.zeros(len(te)); p_cal = np.zeros(len(te)); inv_b = np.ones(len(te), dtype=bool)
                bud_te[b] = dict(sel=bsel, p_raw=p_raw, p_cal=p_cal, inv=inv_b)
                bud_choices[b][K].append(dict(fold=fold, n_candidates=len(cands), platt=bsel.get("cal"),
                                              **{k: v for k, v in bsel.items() if k != "cal"}))
            # --- baselines chosen on the training fold ---
            fixed = "rerank"
            for fb, hf in (("H", hitH[K][tr]), ("D", hitD_tr[K][tr])):
                if hf.mean() + 1e-12 >= always_tr - MARGIN_SELECT:
                    fixed = fb
                    break
            fixed_choices[K].append(fixed)
            gap = X[:, 4]  # h_scores[0] - h_scores[1]
            best_gap = None
            for t in np.quantile(gap[tr], np.linspace(0, 1, 51)):
                inv = gap[tr] < t          # skip (use H) when the top-1 margin is wide
                cov = float(np.where(inv, hitR[K][tr], hitH[K][tr]).mean())
                if cov + 1e-12 >= always_tr - MARGIN_SELECT and (best_gap is None or (1 - inv.mean()) > best_gap[1]):
                    best_gap = (float(t), 1 - float(inv.mean()))
            gap_choices[K].append(best_gap)
            for j, i in enumerate(te):
                fb_list = recs[i]["H"] if sel["fallback"] == "H" else D_lists_outer[i]
                delivered = recs[i]["R"] if inv_te[j] else fb_list
                per_query[K][i].update(dict(
                    fold=fold, invoke=bool(inv_te[j]), fallback=sel["fallback"],
                    hitR=bool(hitR[K][i]), hitH=bool(hitH[K][i]), hitD=bool(hitD_outer[K][i]),
                    hitF=bool(hit(fb_list, recs[i], K)), hit_delivered=bool(hit(delivered, recs[i], K)),
                    delivered_cov_by_k=[bool(hit(delivered, recs[i], k)) for k in range(1, 11)],
                    recall_delivered=recall(delivered, recs[i], K), recall_R=recall(recs[i]["R"], recs[i], K),
                    fixed_action=fixed,
                    gap_invoke=bool(gap[i] < best_gap[0]) if best_gap else True,
                    tokens=recs[i]["prompt_tokens"] * PRICE_PROMPT + recs[i]["completion_tokens"] * PRICE_COMPL,
                ))
                bud = {}
                for b in LOSS_BUDGETS_PP:
                    t = bud_te[b]
                    fbl = recs[i]["H"] if t["sel"]["fallback"] == "H" else D_lists_outer[i]
                    dl = recs[i]["R"] if t["inv"][j] else fbl
                    bud[str(b)] = dict(invoke=bool(t["inv"][j]), fallback=t["sel"]["fallback"], p_raw=float(t["p_raw"][j]),
                                       p_cal=float(t["p_cal"][j]), hitF=bool(hit(fbl, recs[i], K)), hit_delivered=bool(hit(dl, recs[i], K)))
                per_query[K][i]["budget"] = bud
        print(f"[{ds}] outer fold {fold + 1}/{outer_splits} done ({time.time() - tf:.0f}s)", flush=True)

    # --- pooled outer results ------------------------------------------------------------------
    cells = {}
    for K in KS:
        rows = per_query[K]
        inv = np.asarray([r["invoke"] for r in rows]); hR = np.asarray([r["hitR"] for r in rows])
        hF = np.asarray([r["hitF"] for r in rows]); hDel = np.asarray([r["hit_delivered"] for r in rows])
        hH, hD = np.asarray([r["hitH"] for r in rows]), np.asarray([r["hitD"] for r in rows])
        harm = int((~inv & hR & ~hF).sum()); gain = int((~inv & hF & ~hR).sum())
        cost_all = sum(r["tokens"] for r in rows); cost_gated = sum(r["tokens"] for r in rows if r["invoke"])
        skip = float((~inv).mean())
        # matched-cost random gate, in expectation, with the same fallback per query
        rand_harm = skip * float((hR & ~hF).sum()); rand_gain = skip * float((hF & ~hR).sum())
        ginv = np.asarray([r["gap_invoke"] for r in rows])
        gap_cov = float(np.where(ginv, hR, hH).mean())
        fixed_cov = float(np.mean([hR[i] if rows[i]["fixed_action"] == "rerank" else (hH[i] if rows[i]["fixed_action"] == "H" else hD[i]) for i in range(n)]))
        fixed_skip = float(np.mean([rows[i]["fixed_action"] != "rerank" for i in range(n)]))
        cov_by_k_gated = [float(np.mean([r["delivered_cov_by_k"][k] for r in rows])) for k in range(10)]
        cov_by_k_R = [float(np.mean([recs[i]["target"] in recs[i]["R"][:k + 1] for i in range(n)])) for k in range(10)]
        def tau(curve, alpha): return next((k + 1 for k, c in enumerate(curve) if c >= 1 - alpha), None)
        delta_pp = 100 * (hDel.mean() - hR.mean())
        cells[str(K)] = {
            "n": n, "skip_rate": skip, "savings_pct": 100 * skip,
            "always_rerank_cov": float(hR.mean()), "gated_cov": float(hDel.mean()), "delta_pp": delta_pp,
            "non_inferior_at_1pp": bool(delta_pp >= -NONINFERIORITY_PP),
            "harmful_skips": harm, "beneficial_skips": gain, "harmful_skip_rate": harm / n,
            "safe_skip_rate": (int((~inv).sum()) - harm) / n, "harm_vs_gain_p": sign_p(gain, harm),
            "hippo_cov": float(hH.mean()), "distill_cov": float(hD.mean()),
            "fallback_used_by_fold": [c["fallback"] for c in fold_choices[K]],
            "recall_at_K_gated": float(np.mean([r["recall_delivered"] for r in rows])),
            "recall_at_K_always": float(np.mean([r["recall_R"] for r in rows])),
            "cost_usd_per_1000_always": 1000 * cost_all / n, "cost_usd_per_1000_gated": 1000 * cost_gated / n,
            "cost_saving_pct": 100 * (1 - cost_gated / cost_all) if cost_all else 0.0,
            "inner_predicted_savings_pct_by_fold": [100 * c["savings"] for c in fold_choices[K]],
            "fold_choices": fold_choices[K],
            "baselines": {
                "always_H": {"cov": float(hH.mean()), "savings_pct": 100.0, "delta_pp": 100 * (hH.mean() - hR.mean())},
                "always_D": {"cov": float(hD.mean()), "savings_pct": 100.0, "delta_pp": 100 * (hD.mean() - hR.mean())},
                "best_fixed_action_chosen_in_fold": {"choices": fixed_choices[K], "cov": fixed_cov, "savings_pct": 100 * fixed_skip, "delta_pp": 100 * (fixed_cov - hR.mean())},
                "score_gap_gate_H_fallback": {"cov": gap_cov, "savings_pct": 100 * float((~ginv).mean()), "delta_pp": 100 * (gap_cov - hR.mean()), "thresholds": gap_choices[K]},
                "matched_cost_random_gate_expected": {"savings_pct": 100 * skip, "harmful_skips": rand_harm, "beneficial_skips": rand_gain, "delta_pp": 100 * (rand_gain - rand_harm) / n},
            },
            "oracle_per_query_preserving_skip_pct": {"H": 100 * (1 - float((hR & ~hH).mean())), "D": 100 * (1 - float((hR & ~hD).mean()))},
            "coverage_by_k_delivered": cov_by_k_gated, "coverage_by_k_always_rerank": cov_by_k_R,
            "empirical_min_k_for_coverage": {str(a): {"gated": tau(cov_by_k_gated, a), "always_rerank": tau(cov_by_k_R, a)} for a in (0.05, 0.10, 0.20, 0.25)},
        }
        cells[str(K)]["paired_R_vs_H"] = {"W": int((hR & ~hH).sum()), "L": int((hH & ~hR).sum()), "p": sign_p(int((hR & ~hH).sum()), int((hH & ~hR).sum()))}
        # --- v2: loss-budget policies, pooled over the outer folds --------------------------------
        budget_cells = {}
        for b in LOSS_BUDGETS_PP:
            bb = [r["budget"][str(b)] for r in rows]
            binv = np.asarray([x["invoke"] for x in bb]); bhF = np.asarray([x["hitF"] for x in bb])
            bhDel = np.asarray([x["hit_delivered"] for x in bb])
            pc = np.asarray([x["p_cal"] for x in bb]); pr = np.asarray([x["p_raw"] for x in bb])
            yh = (hR & ~bhF).astype(int)
            bharm = int((~binv & hR & ~bhF).sum()); bgain = int((~binv & bhF & ~hR).sum())
            bskip = float((~binv).mean()); bdelta = 100 * (bhDel.mean() - hR.mean())
            e_cal, rel = ece(pc, yh); e_raw, _ = ece(pr, yh)
            bcost = sum(r["tokens"] for r, x in zip(rows, bb) if x["invoke"])
            budget_cells[str(b)] = {
                "budget_pp": b, "skip_rate": bskip, "savings_pct": 100 * bskip, "gated_cov": float(bhDel.mean()),
                "delta_pp": bdelta, "non_inferior_at_1pp": bool(bdelta >= -NONINFERIORITY_PP),
                "within_budget_realized": bool(100 * bharm / n <= b + 1e-9),
                "harmful_skips": bharm, "beneficial_skips": bgain, "harm_vs_gain_p": sign_p(bgain, bharm),
                "expected_harm_pp": 100 * float(pc[~binv].sum() / n), "realized_harm_pp": 100 * bharm / n,
                "expected_harm_pp_inner_by_fold": [100 * (c["expected_harm_rate"] or 0.0) for c in bud_choices[b][K]],
                "inner_predicted_savings_pct_by_fold": [100 * c["savings"] for c in bud_choices[b][K]],
                "ece_calibrated": e_cal, "ece_raw": e_raw,
                "brier_calibrated": float(np.mean((pc - yh) ** 2)), "brier_raw": float(np.mean((pr - yh) ** 2)),
                "auc_harm_calibrated": auc(pc, yh), "harm_base_rate": float(yh.mean()), "reliability": rel,
                "fallback_used_by_fold": [c["fallback"] for c in bud_choices[b][K]], "fold_choices": bud_choices[b][K],
                "cost_usd_per_1000_gated": 1000 * bcost / n, "cost_saving_pct": 100 * (1 - bcost / cost_all) if cost_all else 0.0,
            }
        cells[str(K)]["loss_budget"] = budget_cells
    # --- QA F1 replay where cached answers exist (H-fallback decisions at K=5 only) ------------
    qa = qa_replay(ds, recs, per_query["5"] if "5" in per_query else per_query[5])
    out = {"dataset": ds, "meta": meta, "settings": {"outer_splits": outer_splits, "inner_splits": inner_splits, "models": models,
                                                     "pca_dims": pca_dims, "thresholds": 51, "margin_select": MARGIN_SELECT,
                                                     "noninferiority_pp": NONINFERIORITY_PP, "quick": quick, "seed": SEED,
                                                     "loss_budgets_pp": list(LOSS_BUDGETS_PP), "primary_budget_pp": PRIMARY_BUDGET_PP,
                                                     "harm_calibration": "platt_on_inner_oof", "version": "v2-2026-09-18"},
           "cells": cells, "qa_f1_replay_K5": qa,
           "per_query": {str(K): per_query[K] for K in KS}, "runtime_s": time.time() - t0}
    OUT.mkdir(parents=True, exist_ok=True)
    (OUT / f"{ds}_nested{'_quick' if quick else ''}.json").write_text(json.dumps(out, indent=1, default=float))
    for K in KS:
        c = cells[str(K)]
        print(f"[{ds}] K={K:>2}: skip {c['savings_pct']:5.1f}%  always {c['always_rerank_cov']:.4f}  gated {c['gated_cov']:.4f}  "
              f"delta {c['delta_pp']:+.2f}pp  harm {c['harmful_skips']}  gain {c['beneficial_skips']}  fallback {c['fallback_used_by_fold']}  "
              f"inner-pred {[round(x) for x in c['inner_predicted_savings_pct_by_fold']]}  H {c['hippo_cov']:.3f} D {c['distill_cov']:.3f}", flush=True)
        for b in LOSS_BUDGETS_PP:
            lb = c["loss_budget"][str(b)]
            print(f"[{ds}] K={K:>2} budget {b:.1f}pp: skip {lb['savings_pct']:5.1f}%  delta {lb['delta_pp']:+.2f}pp  harm {lb['harmful_skips']} "
                  f"(expected {lb['expected_harm_pp']:.2f}pp, realized {lb['realized_harm_pp']:.2f}pp)  gain {lb['beneficial_skips']}  "
                  f"ECE cal {lb['ece_calibrated']:.3f} raw {lb['ece_raw']:.3f}  AUC {lb['auc_harm_calibrated']}  fallback {lb['fallback_used_by_fold']}", flush=True)
    return out


def qa_replay(ds: str, recs: list[dict], rows: list[dict]) -> dict:
    """Recombine cached answers with the outer-fold decisions. Only H-fallback decisions have cached
    answers (hippo top-5 or reranked top-5); D-fallback queries are reported as not covered."""
    cfg = CFG[ds]
    idx = {r["qid"]: r for r in recs}
    covered, f1_g, f1_r, f1_h = 0, [], [], []
    if ds == "2wiki":
        ac = {r["key"]: r["answer"] for r in jsonl(EVAL / cfg["qa_cache"])}
        gold = {str(q.get("_id", q.get("id", ""))): q["answer"] for q in load(DATA / cfg["qa_dataset"])}
        for row in rows:
            r = idx[row["qid"]]
            if row["fallback"] != "H" and not row["invoke"]:
                continue
            sel = r["R"][:5] if row["invoke"] else r["H"][:5]
            key = hashlib.md5((("sota_rerank" if row["invoke"] else "hipporag2") + "||" + r["question"] + "||" + "||".join(sel)).encode()).hexdigest()
            kR = hashlib.md5(("sota_rerank||" + r["question"] + "||" + "||".join(r["R"][:5])).encode()).hexdigest()
            kH = hashlib.md5(("hipporag2||" + r["question"] + "||" + "||".join(r["H"][:5])).encode()).hexdigest()
            if key in ac and kR in ac and kH in ac:
                covered += 1
                f1_g.append(answer_f1(ac[key], gold[r["qid"]])); f1_r.append(answer_f1(ac[kR], gold[r["qid"]])); f1_h.append(answer_f1(ac[kH], gold[r["qid"]]))
    else:
        qh = {str(r["qid"]): r for r in load(EVAL / cfg["qa_h"])["per_query"]}
        qr = {str(r["qid"]): r for r in load(EVAL / cfg["qa_r"])["per_query"]}
        for row in rows:
            q = row["qid"]
            if q not in qh or q not in qr or (row["fallback"] != "H" and not row["invoke"]):
                continue
            covered += 1
            f1_g.append(qr[q]["f1"] if row["invoke"] else qh[q]["hippo_top5"]["f1"]); f1_r.append(qr[q]["f1"]); f1_h.append(qh[q]["hippo_top5"]["f1"])
    return {"queries_covered": covered, "of": len(rows), "note": "H-fallback decisions and invoked queries only; D-fallback answers are not cached",
            "gated_f1": float(np.mean(f1_g)) if f1_g else None, "always_rerank_f1_same_queries": float(np.mean(f1_r)) if f1_r else None,
            "hippo_f1_same_queries": float(np.mean(f1_h)) if f1_h else None}


if __name__ == "__main__":
    ap = argparse.ArgumentParser()
    ap.add_argument("--dataset", default="all", choices=list(CFG) + ["all"])
    ap.add_argument("--quick", action="store_true", help="tiny grids and 2 outer folds, for debugging only")
    a = ap.parse_args()
    for ds in (list(CFG) if a.dataset == "all" else [a.dataset]):
        evaluate(ds, quick=a.quick)


==> anc/summary.json <==
{
 "macro_savings_pct": 51.351182140907326,
 "macro_delta_pp": -1.1846550581145303,
 "macro_cost_saving_pct": 50.54327526474581,
 "cells_non_inferior_1pp": 4,
 "cells_with_harm": 8,
 "total_harm": 190,
 "total_gain": 136,
 "macro_inner_predicted_pct": 52.41431771241882,
 "worst_delta_pp": -3.262955854126681,
 "best_delta_pp": 0.19193857965451588,
 "macro_savings_non_inferior_only": 69.72631461697304,
 "per_cell": {
  "2wiki_1": {
   "savings": 36.9,
   "delta": -2.44,
   "harm": 48,
   "gain": 36,
   "fallback": [
    "D",
    "H",
    "H",
    "H",
    "D"
   ],
   "ok": false
  },
  "2wiki_5": {
   "savings": 21.4,
   "delta": -1.22,
   "harm": 6,
   "gain": 0,
   "fallback": [
    "D",
    "D",
    "H",
    "D",
    "D"
   ],
   "ok": false
  },
  "2wiki_10": {
   "savings": 36.5,
   "delta": -0.81,
   "harm": 5,
   "gain": 1,
   "fallback": [
    "D",
    "D",
    "D",
    "D",
    "D"
   ],
   "ok": true
  },
  "musique_1": {
   "savings": 50.6,
   "delta": -1.75,
   "harm": 59,
   "gain": 50,
   "fallback": [
    "H",
    "H",
    "H",
    "H",
    "H"
   ],
   "ok": false
  },
  "musique_5": {
   "savings": 53.5,
   "delta": -1.17,
   "harm": 17,
   "gain": 11,
   "fallback": [
    "H",
    "H",
    "H",
    "H",
    "H"
   ],
   "ok": false
  },
  "musique_10": {
   "savings": 45.1,
   "delta": 0.0,
   "harm": 0,
   "gain": 0,
   "fallback": [
    "D",
    "D",
    "H",
    "H",
    "D"
   ],
   "ok": true
  },
  "hotpot_1": {
   "savings": 20.9,
   "delta": -3.26,
   "harm": 44,
   "gain": 27,
   "fallback": [
    "H",
    "H",
    "H",
    "H",
    "D"
   ],
   "ok": false
  },
  "hotpot_5": {
   "savings": 97.7,
   "delta": -0.19,
   "harm": 10,
   "gain": 9,
   "fallback": [
    "H",
    "H",
    "H",
    "H",
    "H"
   ],
   "ok": true
  },
  "hotpot_10": {
   "savings": 99.6,
   "delta": 0.19,
   "harm": 1,
   "gain": 2,
   "fallback": [
    "D",
    "H",
    "D",
    "D",
    "D"
   ],
   "ok": true
  }
 },
 "targets": {
  "2wiki": {
   "rule": "last_listed_supporting_fact"
  },
  "musique": {
   "rule": "terminal_decomposition_passage"
  },
  "hotpot": {
   "rule": "answer_bearing_supporting_passage",
   "counts": {
    "bridge:unique_answer_passage": 639,
    "bridge:both_fallback_last_listed": 172,
    "comparison:unique_answer_passage": 122,
    "comparison:neither_fallback_last_listed": 37,
    "comparison:both_fallback_last_listed": 30
   }
  }
 },
 "n": {
  "2wiki": 491,
  "musique": 514,
  "hotpot": 521
 },
 "loss_budget": {
  "0.5": {
   "macro_savings_pct": 33.5398659363738,
   "macro_delta_pp": -0.49964673866010956,
   "macro_cost_saving_pct": 33.470236069386694,
   "cells_non_inferior_1pp": 7,
   "cells_within_budget_realized": 3,
   "cells_with_harm": 9,
   "total_harm": 42,
   "total_gain": 19,
   "worst_delta_pp": -1.7509727626459193,
   "mean_expected_harm_pp": 0.3638310471919864,
   "mean_realized_harm_pp": 0.9148430407600545,
   "mean_ece_calibrated": 0.02721528076814141,
   "mean_ece_raw": 0.09026544717938585,
   "per_cell": {
    "2wiki_1": {
     "savings_pct": 1.629,
     "delta_pp": 0.815,
     "non_inferior_at_1pp": true,
     "within_budget_realized": true,
     "harmful_skips": 1,
     "beneficial_skips": 5,
     "expected_harm_pp": 0.203,
     "realized_harm_pp": 0.204,
     "ece_calibrated": 0.08,
     "ece_raw": 0.067,
     "auc_harm_calibrated": 0.705,
     "fallback_used_by_fold": [
      "H",
      "H",
      "H",
      "H",
      "H"
     ]
    },
    "2wiki_5": {
     "savings_pct": 13.849,
     "delta_pp": -0.611,
     "non_inferior_at_1pp": true,
     "within_budget_realized": false,
     "harmful_skips": 3,
     "beneficial_skips": 0,
     "expected_harm_pp": 0.518,
     "realized_harm_pp": 0.611,
     "ece_calibrated": 0.023,
     "ece_raw": 0.128,
     "auc_harm_calibrated": 0.686,
     "fallback_used_by_fold": [
      "H",
      "D",
      "D",
      "D",
      "H"
     ]
    },
    "2wiki_10": {
     "savings_pct": 20.57,
     "delta_pp": -0.815,
     "non_inferior_at_1pp": true,
     "within_budget_realized": false,
     "harmful_skips": 6,
     "beneficial_skips": 2,
     "expected_harm_pp": 0.423,
     "realized_harm_pp": 1.222,
     "ece_calibrated": 0.024,
     "ece_raw": 0.123,
     "auc_harm_calibrated": 0.548,
     "fallback_used_by_fold": [
      "D",
      "H",
      "D",
      "D",
      "D"
     ]
    },
    "musique_1": {
     "savings_pct": 4.28,
     "delta_pp": -0.584,
     "non_inferior_at_1pp": true,
     "within_budget_realized": false,
     "harmful_skips": 5,
     "beneficial_skips": 2,
     "expected_harm_pp": 0.43,
     "realized_harm_pp": 0.973,
     "ece_calibrated": 0.036,
     "ece_raw": 0.135,
     "auc_harm_calibrated": 0.529,
     "fallback_used_by_fold": [
      "D",
      "D",
      "H",
      "H",
      "D"
     ]
    },
    "musique_5": {
     "savings_pct": 7.588,
     "delta_pp": -1.167,
     "non_inferior_at_1pp": false,
     "within_budget_realized": false,
     "harmful_skips": 6,
     "beneficial_skips": 0,
     "expected_harm_pp": 0.266,
     "realized_harm_pp": 1.167,
     "ece_calibrated": 0.008,
     "ece_raw": 0.102,
     "auc_harm_calibrated": 0.514,
     "fallback_used_by_fold": [
      "D",
      "H",
      "H",
      "H",
      "H"
     ]
    },
    "musique_10": {
     "savings_pct": 71.984,
     "delta_pp": -1.751,
     "non_inferior_at_1pp": false,
     "within_budget_realized": false,
     "harmful_skips": 10,
     "beneficial_skips": 1,
     "expected_harm_pp": 0.461,
     "realized_harm_pp": 1.946,
     "ece_calibrated": 0.013,
     "ece_raw": 0.037,
     "auc_harm_calibrated": 0.404,
     "fallback_used_by_fold": [
      "D",
      "D",
      "D",
      "D",
      "H"
     ]
    },
    "hotpot_1": {
     "savings_pct": 2.303,
     "delta_pp": 0.0,
     "non_inferior_at_1pp": true,
     "within_budget_realized": true,
     "harmful_skips": 1,
     "beneficial_skips": 1,
     "expected_harm_pp": 0.363,
     "realized_harm_pp": 0.192,
     "ece_calibrated": 0.047,
     "ece_raw": 0.164,
     "auc_harm_calibrated": 0.536,
     "fallback_used_by_fold": [
      "D",
      "D",
      "D",
      "H",
      "D"
     ]
    },
    "hotpot_5": {
     "savings_pct": 79.846,
     "delta_pp": -0.384,
     "non_inferior_at_1pp": true,
     "within_budget_realized": false,
     "harmful_skips": 8,
     "beneficial_skips": 6,
     "expected_harm_pp": 0.376,
     "realized_harm_pp": 1.536,
     "ece_calibrated": 0.013,
     "ece_raw": 0.053,
     "auc_harm_calibrated": 0.317,
     "fallback_used_by_fold": [
      "H",
      "H",
      "H",
      "H",
      "H"
     ]
    },
    "hotpot_10": {
     "savings_pct": 99.808,
     "delta_pp": 0.0,
     "non_inferior_at_1pp": true,
     "within_budget_realized": true,
     "harmful_skips": 2,
     "beneficial_skips": 2,
     "expected_harm_pp": 0.235,
     "realized_harm_pp": 0.384,
     "ece_calibrated": 0.001,
     "ece_raw": 0.004,
     "auc_harm_calibrated": 0.158,
     "fallback_used_by_fold": [
      "H",
      "H",
      "D",
      "D",
      "D"
     ]
    }
   }
  },
  "1.0": {
   "macro_savings_pct": 42.166454906587084,
   "macro_delta_pp": -0.7658479176430311,
   "macro_cost_saving_pct": 42.16133751561621,
   "cells_non_inferior_1pp": 6,
   "cells_within_budget_realized": 3,
   "cells_with_harm": 9,
   "total_harm": 66,
   "total_gain": 31,
   "worst_delta_pp": -2.1400778210116767,
   "mean_expected_harm_pp": 0.8257276113076518,
   "mean_realized_harm_pp": 1.4459423533786206,
   "mean_ece_calibrated": 0.025086459564688357,
   "mean_ece_raw": 0.09440314241309374,
   "per_cell": {
    "2wiki_1": {
     "savings_pct": 6.925,
     "delta_pp": 0.0,
     "non_inferior_at_1pp": true,
     "within_budget_realized": false,
     "harmful_skips": 11,
     "beneficial_skips": 11,
     "expected_harm_pp": 1.027,
     "realized_harm_pp": 2.24,
     "ece_calibrated": 0.08,
     "ece_raw": 0.067,
     "auc_harm_calibrated": 0.705,
     "fallback_used_by_fold": [
      "H",
      "H",
      "H",
      "H",
      "H"
     ]
    },
    "2wiki_5": {
     "savings_pct": 19.756,
     "delta_pp": -0.815,
     "non_inferior_at_1pp": true,
     "within_budget_realized": true,
     "harmful_skips": 4,
     "beneficial_skips": 0,
     "expected_harm_pp": 0.905,
     "realized_harm_pp": 0.815,
     "ece_calibrated": 0.021,
     "ece_raw": 0.139,
     "auc_harm_calibrated": 0.672,
     "fallback_used_by_fold": [
      "H",
      "D",
      "D",
      "D",
      "D"
     ]
    },
    "2wiki_10": {
     "savings_pct": 39.715,
     "delta_pp": -1.222,
     "non_inferior_at_1pp": false,
     "within_budget_realized": false,
     "harmful_skips": 8,
     "beneficial_skips": 2,
     "expected_harm_pp": 1.033,
     "realized_harm_pp": 1.629,
     "ece_calibrated": 0.014,
     "ece_raw": 0.135,
     "auc_harm_calibrated": 0.555,
     "fallback_used_by_fold": [
      "D",
      "D",
      "D",
      "D",
      "D"
     ]
    },
    "musique_1": {
     "savings_pct": 8.366,
     "delta_pp": -0.973,
     "non_inferior_at_1pp": true,
     "within_budget_realized": false,
     "harmful_skips": 9,
     "beneficial_skips": 4,
     "expected_harm_pp": 0.978,
     "realized_harm_pp": 1.751,
     "ece_calibrated": 0.036,
     "ece_raw": 0.135,
     "auc_harm_calibrated": 0.529,
     "fallback_used_by_fold": [
      "D",
      "D",
      "H",
      "H",
      "D"
     ]
    },
    "musique_5": {
     "savings_pct": 14.786,
     "delta_pp": -1.167,
     "non_inferior_at_1pp": false,
     "within_budget_realized": false,
     "harmful_skips": 8,
     "beneficial_skips": 2,
     "expected_harm_pp": 0.668,
     "realized_harm_pp": 1.556,
     "ece_calibrated": 0.008,
     "ece_raw": 0.102,
     "auc_harm_calibrated": 0.514,
     "fallback_used_by_fold": [
      "D",
      "H",
      "H",
      "H",
      "H"
     ]
    },
    "musique_10": {
     "savings_pct": 94.942,
     "delta_pp": -2.14,
     "non_inferior_at_1pp": false,
     "within_budget_realized": false,
     "harmful_skips": 12,
     "beneficial_skips": 1,
     "expected_harm_pp": 0.999,
     "realized_harm_pp": 2.335,
     "ece_calibrated": 0.011,
     "ece_raw": 0.063,
     "auc_harm_calibrated": 0.463,
     "fallback_used_by_fold": [
      "D",
      "D",
      "D",
      "D",
      "H"
     ]
    },
    "hotpot_1": {
     "savings_pct": 4.223,
     "delta_pp": -0.576,
     "non_inferior_at_1pp": true,
     "within_budget_realized": true,
     "harmful_skips": 4,
     "beneficial_skips": 1,
     "expected_harm_pp": 0.799,
     "realized_harm_pp": 0.768,
     "ece_calibrated": 0.043,
     "ece_raw": 0.15,
     "auc_harm_calibrated": 0.529,
     "fallback_used_by_fold": [
      "D",
      "D",
      "D",
      "D",
      "D"
     ]
    },
    "hotpot_5": {
     "savings_pct": 90.979,
     "delta_pp": 0.0,
     "non_inferior_at_1pp": true,
     "within_budget_realized": false,
     "harmful_skips": 8,
     "beneficial_skips": 8,
     "expected_harm_pp": 0.787,
     "realized_harm_pp": 1.536,
     "ece_calibrated": 0.012,
     "ece_raw": 0.055,
     "auc_harm_calibrated": 0.302,
     "fallback_used_by_fold": [
      "H",
      "H",
      "H",
      "H",
      "H"
     ]
    },
    "hotpot_10": {
     "savings_pct": 99.808,
     "delta_pp": 0.0,
     "non_inferior_at_1pp": true,
     "within_budget_realized": true,
     "harmful_skips": 2,
     "beneficial_skips": 2,
     "expected_harm_pp": 0.235,
     "realized_harm_pp": 0.384,
     "ece_calibrated": 0.001,
     "ece_raw": 0.004,
     "auc_harm_calibrated": 0.158,
     "fallback_used_by_fold": [
      "H",
      "H",
      "D",
      "D",
      "D"
     ]
    }
   }
  },
  "2.0": {
   "macro_savings_pct": 50.43562791793957,
   "macro_delta_pp": -1.2998437597926453,
   "macro_cost_saving_pct": 50.352764579043054,
   "cells_non_inferior_1pp": 4,
   "cells_within_budget_realized": 3,
   "cells_with_harm": 9,
   "total_harm": 107,
   "total_gain": 48,
   "worst_delta_pp": -3.258655804480648,
   "mean_expected_harm_pp": 1.618264311217857,
   "mean_realized_harm_pp": 2.348862782721821,
   "mean_ece_calibrated": 0.024454598105822588,
   "mean_ece_raw": 0.11011952752215423,
   "per_cell": {
    "2wiki_1": {
     "savings_pct": 10.998,
     "delta_pp": -0.611,
     "non_inferior_at_1pp": true,
     "within_budget_realized": false,
     "harmful_skips": 18,
     "beneficial_skips": 15,
     "expected_harm_pp": 1.829,
     "realized_harm_pp": 3.666,
     "ece_calibrated": 0.08,
     "ece_raw": 0.104,
     "auc_harm_calibrated": 0.689,
     "fallback_used_by_fold": [
      "H",
      "H",
      "H",
      "H",
      "D"
     ]
    },
    "2wiki_5": {
     "savings_pct": 31.772,
     "delta_pp": -1.222,
     "non_inferior_at_1pp": false,
     "within_budget_realized": true,
     "harmful_skips": 6,
     "beneficial_skips": 0,
     "expected_harm_pp": 1.875,
     "realized_harm_pp": 1.222,
     "ece_calibrated": 0.023,
     "ece_raw": 0.148,
     "auc_harm_calibrated": 0.683,
     "fallback_used_by_fold": [
      "D",
      "D",
      "D",
      "D",
      "D"
     ]
    },
    "2wiki_10": {
     "savings_pct": 59.878,
     "delta_pp": -3.259,
     "non_inferior_at_1pp": false,
     "within_budget_realized": false,
     "harmful_skips": 18,
     "beneficial_skips": 2,
     "expected_harm_pp": 1.885,
     "realized_harm_pp": 3.666,
     "ece_calibrated": 0.014,
     "ece_raw": 0.135,
     "auc_harm_calibrated": 0.555,
     "fallback_used_by_fold": [
      "D",
      "D",
      "D",
      "D",
      "D"
     ]
    },
    "musique_1": {
     "savings_pct": 15.953,
     "delta_pp": -2.335,
     "non_inferior_at_1pp": false,
     "within_budget_realized": false,
     "harmful_skips": 18,
     "beneficial_skips": 6,
     "expected_harm_pp": 2.135,
     "realized_harm_pp": 3.502,
     "ece_calibrated": 0.036,
     "ece_raw": 0.135,
     "auc_harm_calibrated": 0.529,
     "fallback_used_by_fold": [
      "D",
      "D",
      "H",
      "H",
      "D"
     ]
    },
    "musique_5": {
     "savings_pct": 29.183,
     "delta_pp": -1.556,
     "non_inferior_at_1pp": false,
     "within_budget_realized": false,
     "harmful_skips": 12,
     "beneficial_skips": 4,
     "expected_harm_pp": 1.591,
     "realized_harm_pp": 2.335,
     "ece_calibrated": 0.008,
     "ece_raw": 0.102,
     "auc_harm_calibrated": 0.514,
     "fallback_used_by_fold": [
      "D",
      "H",
      "H",
      "H",
      "H"
     ]
    },
    "musique_10": {
     "savings_pct": 99.611,
     "delta_pp": -2.14,
     "non_inferior_at_1pp": false,
     "within_budget_realized": false,
     "harmful_skips": 12,
     "beneficial_skips": 1,
     "expected_harm_pp": 1.559,
     "realized_harm_pp": 2.335,
     "ece_calibrated": 0.008,
     "ece_raw": 0.126,
     "auc_harm_calibrated": 0.291,
     "fallback_used_by_fold": [
      "D",
      "D",
      "D",
      "D",
      "H"
     ]
    },
    "hotpot_1": {
     "savings_pct": 8.061,
     "delta_pp": -0.576,
     "non_inferior_at_1pp": true,
     "within_budget_realized": false,
     "harmful_skips": 11,
     "beneficial_skips": 8,
     "expected_harm_pp": 1.73,
     "realized_harm_pp": 2.111,
     "ece_calibrated": 0.043,
     "ece_raw": 0.15,
     "auc_harm_calibrated": 0.529,
     "fallback_used_by_fold": [
      "D",
      "D",
      "D",
      "D",
      "D"
     ]
    },
    "hotpot_5": {
     "savings_pct": 98.656,
     "delta_pp": 0.0,
     "non_inferior_at_1pp": true,
     "within_budget_realized": true,
     "harmful_skips": 10,
     "beneficial_skips": 10,
     "expected_harm_pp": 1.727,
     "realized_harm_pp": 1.919,
     "ece_calibrated": 0.008,
     "ece_raw": 0.087,
     "auc_harm_calibrated": 0.388,
     "fallback_used_by_fold": [
      "H",
      "H",
      "H",
      "H",
      "H"
     ]
    },
    "hotpot_10": {
     "savings_pct": 99.808,
     "delta_pp": 0.0,
     "non_inferior_at_1pp": true,
     "within_budget_realized": true,
     "harmful_skips": 2,
     "beneficial_skips": 2,
     "expected_harm_pp": 0.235,
     "realized_harm_pp": 0.384,
     "ece_calibrated": 0.001,
     "ece_raw": 0.004,
     "auc_harm_calibrated": 0.158,
     "fallback_used_by_fold": [
      "H",
      "H",
      "D",
      "D",
      "D"
     ]
    }
   }
  }
 }
}

==> anc/train_production_policy.py <==
#!/usr/bin/env python3
"""Retrain the production gate from the nested loss-budget protocol (Paper 14 v2, 2026-09-18).

For every (dataset, K) cell this repeats, on ALL evaluation queries, exactly what
nested_gate_eval.py does inside one training fold for the primary loss budget: distillation
regressor with 5-fold cross-fitting (so the training rankings behind fallback D are out-of-fold),
the candidate grid {H, D} x {lr, gbm, rf} x PCA {0, 8, 16, 32} on the harm label with 5-fold
out-of-fold probabilities, Platt calibration of those probabilities, the largest skip set whose
expected harmful-skip rate is within the budget, and selection of the candidate with the largest
skip fraction. The selected configuration is refitted on all queries and shipped with its Platt
map and threshold.

Whether a cell is DEPLOYED is decided by the held-out nested result, not by the fit: a cell ships
as `always_invoke` when its pooled held-out coverage change under the same protocol
(results/<dataset>_nested.json, loss_budget[primary]) is below the pre-registered tolerance
(-1.0 pp). Everything else ships with the gate active; the realized harm is recorded next to it.

Writes paper14/production_models/{<cell>_nested_v2.pkl, policy.json, MANIFEST.sha256,
DEPLOYED_POLICY.md}. The previous v5/v7 pickles are removed from policy.json (they scored the
oracle fallback or the wrong MuSiQue target) but left on disk untouched.

Usage: python3 paper14/repair/train_production_policy.py [--dataset 2wiki|musique|hotpot|all]
"""
from __future__ import annotations

import argparse
import hashlib
import json
import sys
import time
from pathlib import Path

import joblib
import numpy as np

ROOT = Path(__file__).resolve().parents[2]
sys.path.insert(0, str(ROOT / "paper14/repair"))
import nested_gate_eval as NG  # noqa: E402

OUT_DIR = ROOT / "paper14/production_models"
KS = NG.KS
BUDGET_PP = NG.PRIMARY_BUDGET_PP
TOLERANCE_PP = NG.NONINFERIORITY_PP
MODELS, PCA_DIMS, SPLITS = ("lr", "gbm", "rf"), (0, 8, 16, 32), 5


def fit_cell(ds: str, K: int, recs, feats, X, E, hitR, hitH, D_oof, hitD_oof, reg_all) -> dict:
    """The training-fold procedure of nested_gate_eval.evaluate, on all queries, primary budget."""
    from sklearn.decomposition import PCA
    from sklearn.preprocessing import StandardScaler
    n = len(recs)
    cands = []
    for fb in ("H", "D"):
        hitF = hitH[K] if fb == "H" else hitD_oof[K]
        y = (hitR[K] & ~hitF).astype(int)
        if y.sum() == 0:
            cands.append(dict(T=0.0, savings=1.0, expected_harm_rate=0.0, fallback=fb, model=None, pca=0, cal=None))
            continue
        if y.sum() == n:
            continue
        for m in MODELS:
            for pd in PCA_DIMS:
                p = NG.inner_oof(m, X, y, pd, E, SPLITS, NG.SEED)
                cal = NG.platt_fit(p, y)
                ph = NG.platt_apply(cal, p)
                bp = NG.budget_policy(ph, BUDGET_PP / 100.0)
                if bp:
                    cands.append(dict(bp, fallback=fb, model=m, pca=pd, cal=cal,
                                      inner_realized_harm_rate=float(y[ph <= bp["T"]].sum() / n), inner_ece=NG.ece(ph, y)[0]))
    if not cands:
        return {"policy": {"gate": "nested_v2", "label": "harm", "mode": "always_invoke", "T": None, "model": None, "pca_dim": 0,
                           "fallback": "H", "platt": None, "budget_pp": BUDGET_PP, "reason": "no_candidate_within_budget"},
                "gate_model": None, "pca": None, "scaler": None, "n_train": n, "distill_regressor": None, "distill_meta": {}}
    sel = max(cands, key=lambda c: (c["savings"], -c["expected_harm_rate"]))
    policy = {"gate": "nested_v2", "label": "harm", "mode": "harm_budget", "T": sel["T"], "model": sel["model"],
              "pca_dim": int(sel["pca"]), "fallback": sel["fallback"], "platt": list(sel["cal"]) if sel["cal"] else None,
              "budget_pp": BUDGET_PP, "fit": {"inner_savings_pct": 100 * sel["savings"], "expected_harm_pp": 100 * sel["expected_harm_rate"],
                                             "inner_realized_harm_pp": 100 * sel.get("inner_realized_harm_rate", 0.0), "inner_ece": sel.get("inner_ece"),
                                             "n_candidates": len(cands)}}
    bundle = {"policy": policy, "gate_model": None, "pca": None, "scaler": None, "n_train": n,
              "distill_regressor": reg_all if sel["fallback"] == "D" else None,
              "distill_meta": {"n_queries": n, "n_pairs": int(sum(len(f) for f in feats)), "source": ds} if sel["fallback"] == "D" else {}}
    if sel["model"] is None:
        policy["constant_p"] = 0.0
        return bundle
    hitF = hitH[K] if sel["fallback"] == "H" else hitD_oof[K]
    y = (hitR[K] & ~hitF).astype(int)
    Xf = X
    if sel["pca"]:
        bundle["pca"] = PCA(n_components=sel["pca"], random_state=NG.SEED).fit(E)
        Xf = np.hstack([X, bundle["pca"].transform(E)])
    if sel["model"] == "lr":
        bundle["scaler"] = StandardScaler().fit(Xf)
        Xf = bundle["scaler"].transform(Xf)
    bundle["gate_model"] = NG.make_model(sel["model"], NG.SEED).fit(Xf, y)
    return bundle


def heldout_gate(ds: str, K: int) -> tuple[bool, dict]:
    """Deploy decision from the nested held-out result of the same protocol."""
    res = json.loads((NG.OUT / f"{ds}_nested.json").read_text())
    lb = res["cells"][str(K)]["loss_budget"][str(BUDGET_PP)]
    ok_delta = lb["delta_pp"] >= -TOLERANCE_PP   # the pre-registered non-inferiority rule, nothing else
    summary = {k: lb[k] for k in ("savings_pct", "delta_pp", "harmful_skips", "beneficial_skips", "expected_harm_pp",
                                  "realized_harm_pp", "ece_calibrated", "non_inferior_at_1pp")}
    summary["fallback_by_fold"] = lb["fallback_used_by_fold"]
    return bool(ok_delta), summary


def train_dataset(ds: str) -> dict[str, dict]:
    from sklearn.model_selection import KFold
    t0 = time.time()
    recs, meta, title_text = NG.build_records(ds)
    n = len(recs)
    p_emb = NG.passage_embeddings(ds, recs, title_text)
    feats = [NG.distill_rows(r, p_emb) for r in recs]
    X = NG.gate_features(recs)
    E = np.vstack([r["q_emb"] for r in recs])
    def hit(lst, r, K): return r["target"] in lst[:K]
    hitR = {K: np.asarray([hit(r["R"], r, K) for r in recs]) for K in KS}
    hitH = {K: np.asarray([hit(r["H"], r, K) for r in recs]) for K in KS}
    # distillation: out-of-fold rankings for the labels, one regressor on everything for serving
    D_oof = [None] * n
    for tr, te in KFold(n_splits=SPLITS, shuffle=True, random_state=NG.SEED).split(X):
        reg = NG.fit_distiller(tr, recs, feats, seed=NG.SEED)
        for i in te:
            D_oof[i] = NG.distilled_ranking(reg, recs[i], feats[i])
    hitD_oof = {K: np.asarray([hit(D_oof[i], recs[i], K) for i in range(n)]) for K in KS}
    reg_all = NG.fit_distiller(np.arange(n), recs, feats, seed=NG.SEED)
    print(f"[{ds}] n={n} features + distillation ready ({time.time() - t0:.0f}s)", flush=True)
    out = {}
    for K in KS:
        b = fit_cell(ds, K, recs, feats, X, E, hitR, hitH, D_oof, hitD_oof, reg_all)
        deploy, held = heldout_gate(ds, K)
        b["heldout"] = held
        if not deploy and b["policy"]["mode"] != "always_invoke":
            b["policy"] = {"gate": "nested_v2", "label": "harm", "mode": "always_invoke", "T": None, "model": None, "pca_dim": 0,
                           "fallback": "H", "platt": None, "budget_pp": BUDGET_PP, "reason": "held_out_delta_below_tolerance",
                           "fitted_but_not_deployed": b["policy"]}
            b["gate_model"], b["pca"], b["scaler"], b["distill_regressor"] = None, None, None, None
        out[f"{ds}_{K}"] = b
        pol = b["policy"]
        print(f"[{ds}] K={K:>2}: {pol['mode']:14s} fallback {pol['fallback']} model {pol['model']} pca {pol['pca_dim']} T {pol['T']} "
              f"| held-out skip {held['savings_pct']:.1f}% delta {held['delta_pp']:+.2f} harm {held['harmful_skips']} -> {'DEPLOY' if deploy else 'always-invoke'}", flush=True)
    return out


def policy_entry(cell: str, bundle: dict) -> dict:
    pol = bundle["policy"]
    return {"gate": "nested_v2", "model_file": f"{cell}_nested_v2.pkl", "label": pol["label"], "mode": pol["mode"], "T": pol["T"],
            "model": pol["model"], "pca_dim": pol["pca_dim"], "fallback": pol["fallback"], "platt": pol["platt"],
            "budget_pp": pol["budget_pp"], "reason": pol.get("reason"), "n_train": bundle["n_train"],
            "distill_regressor_present": bundle.get("distill_regressor") is not None, "heldout": bundle["heldout"]}


def main() -> None:
    ap = argparse.ArgumentParser()
    ap.add_argument("--dataset", default="all", choices=list(NG.CFG) + ["all"])
    ap.add_argument("--assemble", action="store_true", help="only rebuild policy.json, MANIFEST.sha256 and DEPLOYED_POLICY.md from the "
                                                          "<cell>_nested_v2.pkl bundles on disk (after per-dataset runs)")
    a = ap.parse_args()
    datasets = list(NG.CFG) if a.dataset == "all" else [a.dataset]
    OUT_DIR.mkdir(parents=True, exist_ok=True)
    pj = OUT_DIR / "policy.json"
    policy = {"cells": {}, "auto_default": "musique", "protocol": "nested_v2", "budget_pp": BUDGET_PP, "tolerance_pp": TOLERANCE_PP,
              "trained": time.strftime("%Y-%m-%d %H:%M UTC", time.gmtime()), "source": "paper14/repair/train_production_policy.py"}
    if a.assemble:
        for f in sorted(OUT_DIR.glob("*_nested_v2.pkl")):
            cell = f.name[: -len("_nested_v2.pkl")]
            policy["cells"][cell] = policy_entry(cell, joblib.load(f))
    else:
        if pj.exists() and a.dataset != "all":
            old = json.loads(pj.read_text())
            if old.get("protocol") == "nested_v2":
                policy["cells"] = {k: v for k, v in old["cells"].items() if k.split("_")[0] not in datasets}
        for ds in datasets:
            for cell, bundle in train_dataset(ds).items():
                joblib.dump(bundle, OUT_DIR / f"{cell}_nested_v2.pkl")
                policy["cells"][cell] = policy_entry(cell, bundle)
    pj.write_text(json.dumps(policy, indent=2))
    lines = [f"{hashlib.sha256(f.read_bytes()).hexdigest()}  {f.name}" for f in sorted(OUT_DIR.glob("*.pkl")) + [pj]]
    (OUT_DIR / "MANIFEST.sha256").write_text("\n".join(lines) + "\n")
    # a human-readable record of what is deployed and on what evidence
    md = ["# Deployed gate policy (nested loss-budget protocol, v2)", "",
          f"Trained {policy['trained']} by `{policy['source']}`; budget {BUDGET_PP} pp expected harm, tolerance {TOLERANCE_PP} pp held-out.", "",
          "| Cell | Mode | Fallback | Model | PCA | T | Held-out skip % | Held-out delta pp | Harm | Gain | Expected / realized harm pp | ECE |",
          "|---|---|---|---|---|---|---|---|---|---|---|---|"]
    for cell, e in sorted(policy["cells"].items()):
        h = e["heldout"]
        md.append(f"| {cell} | {e['mode']} | {e['fallback']} | {e['model']} | {e['pca_dim']} | {'' if e['T'] is None else round(e['T'], 4)} | "
                  f"{h['savings_pct']:.1f} | {h['delta_pp']:+.2f} | {h['harmful_skips']} | {h['beneficial_skips']} | "
                  f"{h['expected_harm_pp']:.2f} / {h['realized_harm_pp']:.2f} | {h['ece_calibrated']:.3f} |")
    md += ["", "Cells in `always_invoke` mode did not meet the held-out tolerance under this protocol; the gate never skips there.",
           "The serving lists are PortMem's own divergent (graph) and convergent (vector) channels, not the official HippoRAG 2 run the",
           "evaluation used, so the held-out numbers above are the protocol's estimate, not a measurement of the live service."]
    (OUT_DIR / "DEPLOYED_POLICY.md").write_text("\n".join(md) + "\n")
    print(f"wrote {pj} with {len(policy['cells'])} cells, MANIFEST.sha256, DEPLOYED_POLICY.md")


if __name__ == "__main__":
    main()

